Solve the Master Equation by Python-An Introduction to the Python Computing Environment

A brief introduction to the Python computing environment is given. By solving the master equation encountered in quantum transport, we give an example of how to solve the ODE problems in Python. The ODE solvers used are the ZVODE routine in Scipy and the bsimp solver in GSL. For the former, the equation can be in its complex-valued form, while for the latter, it has to be rewritten to a real-valued form. The focus is on the detailed workflow of the implementation process, rather than on the syntax of the python language, with the hope to help readers simulate their own models in Python.

==> bsimp.py <==
#! /usr/bin/env python2.7
#First import the modulus used in this program. 
#The solver is in pygsl's odeiv module.
import numpy
from pygsl import odeiv

#User supplied function dy/dt = f. This is more complex compared with the above code.
#As we have to seperate the real and imaginary parts from the original equations.
def userSupply(t, y, tm):
    j2 = numpy.exp(-32.*(t-9./16)**2)
    j1 = numpy.exp(-32.*(t-7./16)**2)
    return numpy.pi*tm*numpy.array(
        [j1*(y[3]-y[7]), j1*(y[6]-y[2]), j1*(y[1]-y[9])+j2*y[5],
         j1*(y[8]-y[0])-j2*y[4], j2*y[3]-j1*y[11], j1*y[10]-j2*y[2], 
         j1*(y[9]-y[1])-j2*y[13], j1*(y[0]-y[8])+j2*y[12],
         j1*(y[7]-y[3])+j2*(y[11]-y[15]), j1*(y[2]-y[6])+j2*(y[14]-y[10]),
         j2*(y[9]-y[17])-j1*y[5], j2*(y[16]-y[8])+j1*y[4], 
         j1*y[15]-j2*y[7], j2*y[6]-j1*y[14], j1*y[13]+j2*(y[17]-y[9]), 
         -j1*y[12]+j2*(y[8]-y[16]), j2*(y[15]-y[11]), j2*(y[10]-y[14])])

#the Jacobian df/dy and df/dt. The bsimp solver requires both df/dy and df/dt.
def jac(t, y, tm):
    j2 = numpy.exp(-32.*(t-9./16)**2)
    j1 = numpy.exp(-32.*(t-7./16)**2)
    dj2dt = -64*(t-9./16)*j2
    dj1dt = -64*(t-7./16)*j1
    dfdy = numpy.zeros([18,18])
    dfdy[0, 3] = j1; dfdy[0, 7] = -j1;
    dfdy[1, 2] = -j1; dfdy[1, 6] = j1;
    dfdy[2, 1] = j1; dfdy[2, 5] = j2; dfdy[2, 9] = -j1
    dfdy[3, 0] = -j1; dfdy[3, 4] = -j2; dfdy[3, 8] = j1
    dfdy[4, 3] = j2; dfdy[4, 11] = -j1
    dfdy[5, 2] = -j2; dfdy[5,10] = j1
    dfdy[6, 1] = -j1; dfdy[6, 9] = j1; dfdy[6, 13] = -j2
    dfdy[7, 0] = j1; dfdy[7, 8] = -j1; dfdy[7, 12] =j2
    dfdy[8, 3] = -j1; dfdy[8, 7] = j1; dfdy[8, 11] = j2; dfdy[8, 15] = -j2
    dfdy[9, 2] = j1; dfdy[9, 6] = -j1; dfdy[9, 10] = -j2; dfdy[9, 14] = j2
    dfdy[10, 5] = -j1; dfdy[10, 9] = j2; dfdy[10, 17] = -j2
    dfdy[11, 4] = j1; dfdy[11, 8] = -j2; dfdy[11, 16] = j2
    dfdy[12, 7] = -j2; dfdy[12, 15] = j1
    dfdy[13, 6] = j2; dfdy[13, 14] = -j1
    dfdy[14, 9] = -j2; dfdy[14, 13] = j1; dfdy[14, 17] = j2
    dfdy[15, 8] = j2; dfdy[15, 12] = -j1; dfdy[15, 16] = -j2
    dfdy[16, 11] = -j2; dfdy[16, 15] = j2
    dfdy[17, 10] = j2; dfdy[17, 14] = -j2
    dfdt = numpy.array(
        [dj1dt*(y[3]-y[7]), dj1dt*(y[6]-y[2]), dj1dt*(y[1]-y[9])+dj2dt*y[5],
         dj1dt*(y[8]-y[0])-dj2dt*y[4], dj2dt*y[3]-dj1dt*y[11], dj1dt*y[10]-dj2dt*y[2], 
         dj1dt*(y[9]-y[1])-dj2dt*y[13], dj1dt*(y[0]-y[8])+dj2dt*y[12],
         dj1dt*(y[7]-y[3])+dj2dt*(y[11]-y[15]), dj1dt*(y[2]-y[6])+dj2dt*(y[14]-y[10]),
         dj2dt*(y[9]-y[17])-dj1dt*y[5], dj2dt*(y[16]-y[8])+dj1dt*y[4], 
         dj1dt*y[15]-dj2dt*y[7], dj2dt*y[6]-dj1dt*y[14], dj1dt*y[13]+dj2dt*(y[17]-y[9]), 
         -dj1dt*y[12]+dj2dt*(y[8]-y[16]), dj2dt*(y[15]-y[11]), dj2dt*(y[10]-y[14])])
    return numpy.pi*tm*dfdy, numpy.pi*tm* dfdt

#Initial values.
dimension = 18
t = 0 
y = numpy.array([1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])
tm = 50

#the stepping function advances the solution from t_i to t_i+1 .
#step_bsimp is the bsimp solver we use.
step = odeiv.step_bsimp(dimension,userSupply,jac,args=tm)
#the control function  optimizes the step size with the input tolerated errors.
control = odeiv.control_yp_new(step,1.e-6,1.e-6)
#Based on the stepping and the control funtion, the evolve
#function advances the solution in a given interval.
evolve = odeiv.evolve(step, control,dimension)

#The file to store data.
output1=open('dataInBsipmp','w')

#initial step size. It can optimize step size under given errors. Only need to input an initial step size.
h = 1.e-2
while t < 1.:
    if (1. - t) < h: h=1. - t
    t, h, y = evolve.apply(t, 1, h, y)
    output1.write("%f %f %f %f\n" % (t, numpy.sqrt(y[0]**2+y[1]**2), numpy.sqrt(y[8]**2+y[9]**2), numpy.sqrt(y[16]**2+y[17]**2)))
    
#close file.
output1.close()



==> dephase.py <==
#! /usr/bin/env python2.7
#First import the modulus used in this program. 
#The solver rkf45 is in pygsl's odeiv module.
import numpy
from pygsl import odeiv

#Abstract class used for declaration.
class Function:
        def evaluate(self,t,y,lis):
                tm,x=lis
                return 0
#User supplied function dy/dt = f. We can use the Numpy array and related operations to define it, including array reshape and concatenate, which simplifys the process.
class userSupply(Function):
        def evaluate(self,t,y,lis):
                tm,x=lis
                j1 = numpy.exp(-32.*(t-9./16)**2)
                j2 = numpy.exp(-32.*(t-7./16)**2)
                H=numpy.array([[0,j1,0],[j1,0,j2],[0,j2,0]])
                rhoR=y[0:9].reshape((3,3))
                rhoC=y[9:18].reshape((3,3))
                dRdt=numpy.dot(H,rhoC)-numpy.dot(rhoC,H)-x*(rhoR-numpy.diag(rhoR))
                dCdt=numpy.dot(rhoR,H)-numpy.dot(H,rhoR)-x*(rhoC-numpy.diag(rhoC))
                return numpy.pi*tm*numpy.concatenate((dRdt.reshape((9)),dCdt.reshape((9))))

#compute_dephase impliments the loop within which the equation is solved with different parameters each time.
def compute_dephase(f,N1,N2):
        output1=open('dataDephase1','w')
        output2=open('dataDephase2','w')
        output3=open('dataDephase3','w')
        dimension=18
        for x in numpy.linspace(0.,0.5,N1):
                for tm in numpy.linspace(0,10,N2):
                        step = odeiv.step_rkf45(dimension,f.evaluate,args=(tm, x))
                        control = odeiv.control_yp_new(step,1e-7,1e-7)
                        evolve = odeiv.evolve(step, control,dimension)
                        y=numpy.zeros((dimension))
                        y[0]=1.0
                        t=0.;h = 1.e-4
                        while t<1.:
                            if (1.-t)<h: h=1.-t
                            t, h, y = evolve.apply(t,1.,h,y)
                        output1.write(" %f " % y[0])
                        output2.write(" %f " % y[4])
                        output3.write(" %f " % y[8])
                output1.write("\n")
                output2.write("\n")
                output3.write("\n")
        output1.close()
        output2.close()
        output3.close()

compute_dephase(userSupply(),2,3)


==> zvode.py <==
#! /usr/bin/env python2.7
#First import the modulus used in this program. Numpy is so often used that perhaps every 
#program should import it first. The ode solver is in Scipy's integrate modulus.

import numpy                             
from scipy.integrate import ode  

#Define function dy/dt = f. We have to write the elements of f out by hand, as 
#this solver requires the Jacobian, whose elements must be calculated by hand. 
#For the rkf45 solver used below, which does not require the Jacobian, we can express it by 
#Numpy array operations without calculating its elements by hand.
def userSupply(t, y, tm):
    j1=numpy.exp(-32.*(t-9./16)**2)   
    j2=numpy.exp(-32.*(t-7./16)**2)
    #complex number is represented by j in Python. 5j means 5*i and 1j means i.
    return -1j*numpy.pi*tm*numpy.array(
        [j1*y[1]-j1*y[3], j1*y[0]+j2*y[2]-j1*y[4], j2*y[1]-j1*y[5],
         j1*y[4]-j1*y[0]-j2*y[6], j1*y[3]+j2*y[5]-j1*y[1]-j2*y[7], 
         j2*y[4]-j1*y[2]-j2*y[8], j1*y[7]-j2*y[3], 
         j1*y[6]+j2*y[8]-j2*y[4], j2*y[7]-j2*y[5]])

#The jacobian df/dy of the ODE equations.
def jac(t, y, tm):                     
    j1=numpy.exp(-32.*(t-9./16)**2)
    j2=numpy.exp(-32.*(t-7./16)**2)
    return -1j*numpy.pi*tm*numpy.array([[0, j1, 0, -j1, 0, 0, 0, 0, 0],
                                       [j1, 0, j2, 0, -j1, 0, 0, 0, 0],
                                       [0, j2, 0, 0, 0, -j1, 0, 0, 0],
                                       [-j1, 0, 0, 0, j1, 0, -j2, 0, 0],
                                       [0, -j1, 0, j1, 0, j2, 0, -j2, 0],
                                       [0, 0, -j1, 0, j2, 0, 0, 0, -j2],
                                       [0, 0, 0, -j2, 0, 0, 0, j1, 0],
                                       [0, 0, 0, 0, -j2, 0, j1, 0, j2],
                                       [0, 0, 0, 0, 0, -j2, 0, j2, 0]])
#initial time and value.
t0 = 0
y0 = numpy.array([1, 0, 0, 0, 0, 0, 0, 0, 0], dtype=numpy.complex128) 
#t_max and the step size.
tm = 8000
H = 1.e-3
#Call the solver ode with the function 'userSupply' and the Jacobian 'jac', and
#define the integrator 'zvode' with the 'bdf' method and set tolerance 'rtol'.
r = ode(userSupply, jac).set_integrator(
    'zvode', method='bdf', with_jacobian=True, rtol=1.e-6, order=5) 
#Prepare the intial values and the parameters t_max.
r.set_initial_value(y0, t0).set_f_params(tm).set_jac_params(tm)

#define the file to write data to.
output1=open('dataCounBdf','w')    
#Forward the integrator in a loop and output the data to the file.
while r.successful() and r.t < 1.:
    if ( 1. - r.t) < H: H = 1. -r.t
    r.integrate(r.t + H)
    output1.write("%f %f %f %f\n" % (r.t, r.y[0], r.y[4], r.y[8]))

output1.close() #close the file.


